The Least Action Admissibility Principle

This paper provides a new admissibility criterion for choosing physically relevant weak solutions of the equations of Lagrangian and continuum mechanics when non-uniqueness of solutions to the initial value problem occurs. The criterion is motivated by the classical least action principle but is now applied to initial value problems which exhibit non-unique solutions. Examples are provided to Lagrangian mechanics and the Euler equations of barotropic fluid mechanics. In particular, we show the least action admissibility principle prefers the classical two shock solution to the Riemann initial value problem to certain solutions generated by convex integration. On the other hand, Dafermos's entropy criterion prefers convex integration solutions to the two shock solutions. Furthermore, when the pressure is given by $p(\rho)=\rho^2$, we show that the two shock solution is always preferred whenever the convex integration solutions are defined for the same initial data.

==> anc/code <==


# notation: p always means plus and m means minus
# mid will be middle
# vbp and vbm are v-plus and v-mius

# choose gamma=2

p := x-> x^2:
en := x-> x:

assume(0<w,w<1):

# express vmid in terms of the Riemann data and rhomid 

vmid := vbm-sqrt((rhomid-rhom)*(p(rhomid)-p(rhom))/(rhomid*rhom)):

# now we start on the rest

u := vbp-vbm:

R := rhom-rhop: # R is positive (4.39)
A := rhom*vbm-rhop*vbp: # (4.40)
B := rhop*rhom*u^2-(rhom-rhop)*(p(rhom)-p(rhop)): # (4.45) 

# now beta given by (4.48)

b1 := sqrt(B)*sqrt((rho1-rhom)*(rho1-rhop))/(R*rho1):
beta := rhom*vbm/rho1 - (rhom-rho1)*A/(R*rho1)-b1:

# now epsilon_1 given by (4.49)

e11 := (rhop*u/R+sqrt(B)*sqrt((rho1-rhop)/(rho1-rhom))/R)^2:
eps1 := e11*(rhom*(rho1-rhom)/rho1^2)-(p(rho1)-p(rhom))/rho1:


# Now C with

eps2:=0: # was justified in Prop. 1

C := eps1+beta^2+eps2:


# first nus (4.46), (4.47)

num := A/R -sqrt(B)/R*sqrt((rho1-rhop)/(rho1-rhom)):
nup := A/R -sqrt(B)/R*sqrt((rho1-rhom)/(rho1-rhop)):

nummid := subs(rho1=rhomid,num):
nupmid := subs(rho1=rhomid,nup):

# What we need for the wild solution:

wild := (nup-num)*(rho1*C/2-rho1*en(rho1)):

# What we need for two-shock

t1 := (nummid-num)*(vbm^2*rhom/2-rhom*en(rhom)):
t2 := (nupmid-nummid)*(vmid^2*rhomid/2-rhomid*en(rhomid)):
t3 := (nup-nupmid)*(vbp^2*rhop/2-rhop*en(rhop)):

shock := t1+t2+ t3:

# this is what we want

Ldiff := shock - wild:

# now processing

rho1 := (rhom-w^2*rhop)/(1-w^2):

# this is our polynomial

numL := collect(numer(simplify(Ldiff)),w):
denomL := collect(denom(simplify(Ldiff)),w):

# check that eps2=0 is the worst case
degree(numL,eps2):
ceps2 := simplify(coeff(numL,eps2,1)/denomL):

# factorise the denominator

factor(denomL):

b := sqrt(rhom/rhop):

# reduce the sixth order polynomial to a quartic 

assume(rhom>rhop):

N := simplify(numL/(b^2-w^2)):

# the coefficients of  N(w) are c0...c4.

 
for j from 0 to 4 do 
   c||j := factor(simplify(coeff(N,w,j))):
od:   

# end of Maple processing
# check that c0>0, c4=-c0, c1+c3=0, c2<0


